Quantifying Permission-Creep in the Google Play Store

Although there are over 1,600,000 third-party Android apps in the Google Play Store, little has been conclusively shown about how their individual (and collective) permission usage has evolved over time. Recently, Android 6 overhauled the way permissions are granted by users, by switching to run-time permission requests instead of install-time permission requests. This is a welcome change, but recent research has shown that many users continue to accept run-time permissions blindly, leaving them at the mercy of third-party app developers and adversaries. Beyond intentionally invading privacy, highly privileged apps increase the attack surface of smartphones and are more attractive targets for adversaries. This work focuses exclusively on dangerous permissions, i.e., those permissions identified by Android as guarding access to sensitive user data. By taking snapshots of the Google Play Store over a 20-month period, we characterise changes in the number and type of dangerous permissions used by Android apps when they are updated, to gain a greater understanding of the evolution of permission usage. We found that approximately 25,000 apps asked for additional permissions every three months. Worryingly, we made statistically significant observations that free apps and highly popular apps were more likely to ask for additional permissions when they were updated. By looking at patterns in dangerous permission usage, we find evidence that suggests developers may still be failing to correctly specify the permissions their apps need.

==> figures/longitudinal-per-number-of-downloads.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np

plt.figure(figsize=(6,3))
plt.ylabel('Avg. # of permissions')
plt.xlabel('Snapshot Date')
plt.tick_params(axis='x', which='major', labelsize=8, pad=8)

# data for probability threshold with precision recall accuracy

x = [1, 2, 3, 4, 5, 6, 7]
cat1 = [3.47, 3.47, 3.49, 3.49, 3.49, 3.49, 3.50]
cat2 = [2.44, 2.47, 2.49, 2.52, 2.54, 2.54, 2.54]
cat3 = [5.09, 5.28, 5.34, 5.47, 5.49, 5.49, 5.49]

categories = ['Oct-2014', 'Mar-2015', 'Jun-2015', 'Sep-2015', 'Dec-2015', 'Mar-2016', 'Jun-2016']
x =  range(len(categories))

plt.plot(x, cat1, 'bo-', label='1-1K')
plt.plot(x, cat2, 'gs-', label='1K-1M')
plt.plot(x, cat3, 'r^-', label='1M-500M')
plt.xticks(x, categories)
plt.ylim([2, 5.6])
plt.legend(loc='upper right', bbox_to_anchor=(1, 0.8), fontsize='small')
plt.margins(0,0)
plt.grid(which='major', axis='y')

matplotlib.rc('pdf', fonttype=42)
matplotlib.rcParams.update({'font.size': 12})
plt.savefig('longitudinal-per-number-of-downloads.pdf', bbox_inches='tight', pad_inches=0.05)
plt.show()


==> figures/numperms-breakdown-entire-store.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np

plt.figure(figsize=(6,2))
plt.ylabel('% of apps')
plt.xlabel('Number of permissions per app')
plt.tick_params(axis='x', which='major', labelsize=8, pad=8)

# data for probability threshold with precision recall accuracy
categories = ['0', '1', '2', '3', '4', '5', '6', '7', '8', '9+']
percentofapps_entire_store = [29.1, 6.9, 16.6, 13.9, 10.8, 6.8, 4.8, 3.8, 3.0, 4.3]

x =  range(len(percentofapps_entire_store))

plt.bar(x, percentofapps_entire_store, 0.4, color='#375e97', align='center', label='Entire App Store')
plt.xticks(x, categories)
plt.ylim([0, 35])
#plt.legend(loc='upper right', fontsize='medium')
plt.margins(0,0)
plt.grid(which='major', axis='y')

matplotlib.rc('pdf', fonttype=42)
matplotlib.rcParams.update({'font.size': 12})
plt.savefig('numperms-breakdown-entire-store.pdf', bbox_inches='tight', pad_inches=0.05)
plt.show()


==> figures/numperms-per-category.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np

plt.figure(figsize=(6,2))
plt.ylabel('Avg. # of permissions')
plt.xlabel('Category of App')
plt.tick_params(axis='x', which='major', labelsize=8, pad=8)

categories = ['COMMUNICATION', 'BUSINESS', 'TRAVEL_AND_LOCAL', 'TRANSPORTATION', 'SOCIAL', 'SHOPPING', 'LIFESTYLE', 'SPORTS', 'FINANCE', 'PHOTOGRAPHY', 'HEALTH_AND_FITNESS', 'MEDICAL', 'MEDIA_AND_VIDEO', 'PRODUCTIVITY', 'GAME_ROLE_PLAYING', 'GAME_CASINO', 'NEWS_AND_MAGAZINES', 'MUSIC_AND_AUDIO', 'ENTERTAINMENT', 'EDUCATION', 'TOOLS', 'WEATHER', 'GAME_ADVENTURE', 'GAME_STRATEGY', 'GAME_SIMULATION', 'LIBRARIES_AND_DEMO', 'BOOKS_AND_REFERENCE', 'COMICS', 'GAME_SPORTS', 'GAME_RACING', 'GAME_ACTION', 'GAME_MUSIC', 'GAME_CASUAL', 'GAME_WORD', 'GAME_CARD', 'GAME_TRIVIA', 'PERSONALIZATION', 'GAME_EDUCATIONAL', 'GAME_PUZZLE', 'GAME_ARCADE', 'GAME_BOARD']

avg = [4.894448649, 4.708090671, 4.116707125, 4.086541636, 4.01408946, 3.781751134, 3.714874019, 3.376973187, 3.318859915, 3.253726078, 3.170360881, 3.141543016, 3.103579107, 3.102096548, 2.935602429, 2.932983086, 2.892784844, 2.854618355, 2.625360578, 2.490046071, 2.294853007, 2.278791858, 2.188271757, 2.160192874, 2.144866156, 1.97657039, 1.970655196, 1.915427303, 1.907231257, 1.880692616, 1.857167453, 1.844434706, 1.810936957, 1.77904328, 1.741593296, 1.727311317, 1.665560848, 1.628891032, 1.565604994, 1.554175025, 1.513621795]

x =  range(len(categories))

plt.bar(x, avg, 0.6, color='#375e97', align='center', label='Entire App Store')
plt.xticks(x, categories, rotation='vertical')
plt.ylim([0, 5])
#plt.legend(loc='upper right', fontsize='medium')
plt.margins(0,0)
plt.grid(which='major', axis='y')

matplotlib.rc('pdf', fonttype=42)
matplotlib.rcParams.update({'font.size': 12})
plt.savefig('numperms-per-category.pdf', bbox_inches='tight', pad_inches=0.05)
plt.show()


==> figures/perms-per-number-of-downloads.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np

plt.figure(figsize=(6,2))
plt.ylabel('Avg. # of permissions')
plt.xlabel('Number of app downloads')
plt.tick_params(axis='x', which='major', labelsize=8, pad=8)

# data for probability threshold with precision recall accuracy
categories = ['1-5', '5-10', '10-50', '50-100', '100-500', '500-1K', '1K-5K', '5K-10K', '10K-50K', '50K-100K',
              '100K-500K', '500K-1M', '1M-5M', '5M-10M', '10M-50M', '50M-100M', '100M-500M', '500M-1B', '1B-5B']

avg = [2.860880611, 3.03834052, 3.094023306, 3.063860257, 2.921820113, 2.732999448, 2.63425007, 2.555821842, 2.519569502, 2.602910796, 2.783878761, 3.128873086, 3.420643047, 3.770973154, 4.354276663, 4.87254902, 6.007518797, 7.090909091, 8.5]

x =  range(len(categories))

plt.bar(x, avg, 0.6, color='#375e97', align='center', label='Entire App Store')
plt.xticks(x, categories, rotation='vertical')
plt.ylim([0, 8.5])
#plt.legend(loc='upper right', fontsize='medium')
plt.margins(0,0)
plt.grid(which='major', axis='y')

matplotlib.rc('pdf', fonttype=42)
matplotlib.rcParams.update({'font.size': 12})
plt.savefig('perms-per-number-of-downloads.pdf', bbox_inches='tight', pad_inches=0.05)
plt.show()


==> figures/which-permissions-were-added-most.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np

plt.figure(figsize=(6,2))

plt.ylabel('% of apps')
plt.xlabel('Permissions Added')
plt.tick_params(axis='x', which='major', labelsize=8, pad=8)

data = [('WRITE_CALENDAR', 32030), ('ACCESS_COARSE_LOCATION', 27056), ('READ_EXTERNAL_STORAGE', 26885),
        ('WRITE_EXTERNAL_STORAGE', 26708), ('GET_ACCOUNTS', 25543), ('READ_PHONE_STATE', 22021),
        ('ACCESS_FINE_LOCATION', 16459), ('CAMERA', 9922), ('RECORD_AUDIO', 6168), ('READ_CONTACTS', 5521),
        ('CALL_PHONE', 4135), ('RECEIVE_SMS', 3921), ('READ_CALENDAR', 3224), ('SEND_SMS', 2367),
        ('WRITE_CONTACTS', 2293), ('READ_CALL_LOG', 1940), ('READ_SMS', 1457), ('WRITE_CALL_LOG', 864),
        ('PROCESS_OUTGOING_CALLS', 846), ('RECEIVE_MMS', 169), ('BODY_SENSORS', 60), ('USE_SIP', 56),
        ('RECEIVE_WAP_PUSH', 9), ('ADD_VOICEMAIL', 5)]

total = 0
for a, b in data:
    total += b
    
plt.margins(0,0)

for i, (a, b) in enumerate(data):
    plt.bar(i, float(b)*100/total, 0.6, color='#375e97', align='center', label='Entire App Store')

ticks = []
for i in range(len(data)):
    ticks.append(data[i][0])
plt.xticks(range(len(data)), ticks, rotation='vertical')

values = []
for i in range(len(data)):
    values.append(data[i][1])

plt.ylim([0, 20])
#plt.legend(loc='upper right', fontsize='medium')
plt.grid(which='major', axis='y')

matplotlib.rc('pdf', fonttype=42)
matplotlib.rcParams.update({'font.size': 12})
plt.savefig('which-permissions-were-added-most.pdf', bbox_inches='tight', pad_inches=0.05)
plt.show()


==> figures/which-permissions-were-removed-most.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np

plt.figure(figsize=(6,2))

plt.ylabel('% of apps')
plt.xlabel('Permissions Removed')
plt.tick_params(axis='x', which='major', labelsize=8, pad=8)

data = [('WRITE_CALENDAR', 28038), ('GET_ACCOUNTS', 18594), ('READ_PHONE_STATE', 17359),
        ('ACCESS_COARSE_LOCATION', 14028), ('WRITE_EXTERNAL_STORAGE', 13942), ('READ_EXTERNAL_STORAGE', 13635),
        ('CALL_PHONE', 7987), ('ACCESS_FINE_LOCATION', 7790), ('SEND_SMS', 5646), ('CAMERA', 4259),
        ('READ_CONTACTS', 3919), ('RECORD_AUDIO', 3621), ('READ_CALL_LOG', 3476), ('WRITE_CONTACTS', 2332),
        ('WRITE_CALL_LOG', 2099), ('READ_CALENDAR', 1710), ('RECEIVE_SMS', 1670), ('READ_SMS', 579),
        ('PROCESS_OUTGOING_CALLS', 280), ('USE_SIP', 117), ('RECEIVE_MMS', 73), ('RECEIVE_WAP_PUSH', 9),
        ('BODY_SENSORS', 4), ('ADD_VOICEMAIL', 3)]

total = 0
for a, b in data:
    total += b
    
plt.margins(0,0)

for i, (a, b) in enumerate(data):
    plt.bar(i, float(b)*100/total, 0.6, color='#375e97', align='center', label='Entire App Store')

ticks = []
for i in range(len(data)):
    ticks.append(data[i][0])
plt.xticks(range(len(data)), ticks, rotation='vertical')

values = []
for i in range(len(data)):
    values.append(data[i][1])

plt.ylim([0, 20])
#plt.legend(loc='upper right', fontsize='medium')
plt.grid(which='major', axis='y')

matplotlib.rc('pdf', fonttype=42)
matplotlib.rcParams.update({'font.size': 12})
plt.savefig('which-permissions-were-removed-most.pdf', bbox_inches='tight', pad_inches=0.05)
plt.show()

